Merge Trees of Length-Filtered Lattice Knot Spaces

We study length-filtered BFACF graphs of self-avoiding polygons in the simple cubic lattice, emphasizing the birth and merging of connected components and the minimax length required to connect prescribed states. For the published shortest-layer censuses of $4_1$ and $6_3$, we compute BFACF merge trees: the former has four components at length 30 merging at 32, while the latter has twelve components at 40, two at 42, and one at 44. Completeness for the entire minimal layer is conditional on the published populations exhausting it (and on 40 being minimal for $6_3$). For one trefoil chirality, we certify six selected nonminimal components born at length 26, with merge heights 28 or 30 relative to the minimal branch. We characterize eventual connectivity of capped BFACF graphs in terms of bounded birth levels of strong local-minimum components. An explicit 64-edge Hamiltonian lattice unknot has no neutral or shortening BFACF move, and a verified BFACF path gives exact merge height 66 with the square. Our main new construction is a block substitution: every vertex of an arbitrary lattice polygon $Q$ is replaced by a $5\times5\times5$ Hamiltonian block with face-centred ports. For every knot type $K$ and every lattice polygon $Q$ of type $K$ with $m$ edges, this gives a BFACF-frozen polygon of the same oriented knot type and length $125m$. Consequently every knot type, of either chirality, has infinitely many nonminimal strong local-minimum births and lattice Gordian representatives, and its capped BFACF graphs are not eventually connected. Explicit coordinate data and independent BFACF local-move verifiers accompany the constructions. Unbounded minimax excess and analogous barriers in continuous ropelength-filtered knot spaces remain open.

==> anc/frozen_all_knots/README.md <==
# Frozen polygons of every knot type (block substitution)

Supports Section "Frozen polygons of every knot type: block substitution"
(Definition `def:frozen-block-path`, Lemma `lem:base-blocks`,
Theorem `thm:frozen-every-knot`, Corollary `cor:every-knot`, Table `tab:frozen-all-checks`).

Direction digits: 0,1,2,3,4,5 = +x,+y,+z,-x,-y,-z (as in the paper).

## What the proof needs, and the script that checks it

| Claim | File / command |
|---|---|
| (B1)–(B3) for the two base paths, and for all 30 oriented copies `gamma_{u,v}` | `python3 construct.py` |
| (B4): each base arc is unknotted (BFACF path of the closed arc to the unit square, replayed move by move) | `python3 arc_certificates.py` |
| (B4), second check via SnapPy Reidemeister simplification (needs `snappy`) | `python3 arc_certificates.py --snappy` |

Everything else in Theorem `thm:frozen-every-knot` is proved symbolically.
The finite data above are the only computational input.

## Illustrations (not used in the proof)

| Item | Command |
|---|---|
| Frozen + Hamiltonian check of Sigma(Q) for 13 polygons Q, both orientations | `python3 verify_family.py` (output: `verify_family_output.txt`) |
| Iterated substitution Sigma^k(Q), k=1,2 (Remark iterated-substitution) | `python3 iterate_check.py` |
| Knot complement comparison of Q and Sigma(Q) (slow, several minutes each) | `python3 verify_family.py --snappy 4_1(min30) 5_2` |

Recorded SnapPy results (`snappy_results.json`):
* 3_1 (minimal, 24 edges): 3-crossing diagrams, writhe +3 for both.
* 4_1 (minimal, 30 edges): complements isometric (4_1).
* 3_1 (36 edges): 3-crossing diagrams for both.
* 5_1: 5-crossing diagrams, writhe +5 for both.
* 5_2: complements isometric.
* 6_1: complements isometric.

## Files

* `blocks_S5.json` — the two base paths in {0..4}^3: points and 124-letter words.
  * straight: (0,2,2) -> (4,2,2)
  * corner: (0,2,2) -> (2,4,2)
* `lattice_tools.py` — polygon utilities, legal BFACF move counter (type 0 / type −2), PD code from a generic projection.
* `construct.py` — the 30 oriented block paths and the substitution `substitute(Q)`.
* `arc_certificates.py`, `arc_certificates.json` — closures and BFACF unknotting paths
  (138 → 4 edges, peak 140; 132 → 4 edges, peak 134).
* `bfacf_reduce.c` — biased random BFACF walk that *found* the unknotting paths (provenance only).
  Its move semantics are re-implemented independently in `arc_certificates.one_move`.
* `sat_unknotted.py` — SAT search (PySAT/CaDiCaL) that found the block paths (provenance only).
  It encodes "at most two selected edges in each unit plaquette" (no U-turn), degree constraints and normal port edges.
  It removes subtours lazily and rejects knotted arcs with SnapPy.
  Several of the first Hamiltonian solutions were knotted arcs: (B4) is a real constraint.
* `braids.py`, `coarse_knots.json` — coarse test polygons, built from closed braids and shortened by nonincreasing BFACF moves.
* `verify_family.py`, `verify_family_output.txt`, `family_fast.json` — illustrative family checks.
* `fig_block_paths.pdf` — Figure of the two base block paths.

Requirements: Python ≥ 3.9. `snappy` is optional (for `--snappy`), and `python-sat` is needed only for the provenance search.
Do not run Python with `-O`: the checks use `assert`.


==> anc/frozen_all_knots/SHA256SUMS <==
7cd9391ccdd0d79d2134748fb6b4ee5605e10ca07040746143bb99fe48f76d25  README.md
7ff7cfc29327c18e5e3de02f25127cfec00a7d551d96f57b9c496b2c015124de  arc_certificates.json
dc6b4ae9d5ba4cc2197cbf2677caf70355c8a4f6f0fc66f4d50fd51fc6478e52  arc_certificates.py
b68d4b8f236e6f55d01671a0384d7e6ac70a320f1a681adcf216a046ba842700  bfacf_reduce.c
6602b2477db070b566d27b3b9fd0cd7dab83dfd49e5b7ae2253a2ec26c0e5934  blocks_S5.json
15a91f7cf42523b2878f82cd213811f0c4ce6f15d9c0eebb0ce9966217a32dd9  braids.py
9eaea6d021ab040651434f0df0985a5bd59469553246cc9df12df883ea9d07b6  coarse_knots.json
0889eb0c7194ee7ae415036f5e85545b91545d739f67606b85d8a95914990421  construct.py
13f7130ce64a78cf2cde3d4bd334dc84028b848e46e05913329e9fd3f8712df1  family_fast.json
89d3f3b71da86cc8413ca3769751abec76967e8c04aa580d43b96266b9523c21  fig_block_paths.pdf
68d8f479c9b39c58f51443aab6d7355578971d0c5b137110a4eaacaece9ab536  fig_frozen_trefoil3000_ab.png
458ec971c9658baa6f67b02587ee95d72faaeeb0be4e50893a1f5177611d2ed2  iterate_check.py
364233b08f307dc49abc6cc54eaaba6e57db01f6bc197d03fd5eb7234d8ea095  iterate_check_output.txt
21ffecc09e899445e1168a9b2f834394b653001d0ed7829149c2c0c9f15e93ec  lattice_tools.py
5548bad5b9a953f8309897978267bb7e82417201927ba141a1a0eb3a65202baf  sat_unknotted.py
959e468e37db6bd0ba81c7fc4f85d4da8ea9e979e9ac1adf63dc0872d42084ce  snappy_results.json
7fa39ad4427e002b35b92a855c8a508e7a4528a1609d6dd5ce3403b5fbcfe093  verify_family.py
eace673e1055ba70d3bf75bd308800c2ded8968a4696a48eef40f428ce41f887  verify_family_output.txt


==> anc/frozen_all_knots/arc_certificates.json <==
{"straight": {"closure_length": 138, "closure_word": "021204544535351112201223440400111355534434242015504001221151534540443331111322244424000511135551004243453122404022111153544005553333332220", "snappy_simplified_crossings": [0, 0, 0], "bfacf_moves": 1254, "bfacf_max_length": 140, "bfacf_path": [[96, 5], [99, 5], [62, 5], [96, 4], [100, 5], [103, 1], [99, 3], [127, 3], [126, 0], [95, 1], [98, 0], [99, 2], [127, 3], [95, 5], [99, 4], [126, 0], [103, 0], [100, 1], [96, 2], [62, 4], [63, 1], [100, 5], [99, 2], [63, 2], [96, 4], [100, 5], [96, 2], [99, 2], [98, 2], [96, 4], [99, 5], [100, 5], [97, 4], [100, 1], [96, 1], [98, 2], [96, 2], [98, 0], [95, 5], [97, 4], [98, 2], [99, 5], [62, 5], [98, 4], [97, 1], [102, 3], [127, 3], [127, 2], [127, 3], [126, 0], [98, 4], [127, 3], [99, 4], [61, 5], [61, 3], [61, 5], [62, 2], [77, 3], [79, 2], [80, 5], [61, 5], [79, 2], [61, 3], [76, 3], [19, 1], [61, 5], [19, 0], [126, 0], [62, 2], [61, 5], [127, 3], [77, 0], [77, 5], [80, 4], [81, 4], [127, 2], [103, 0], [103, 1], [102, 4], [80, 5], [83, 3], [23, 5], [78, 4], [20, 3], [19, 5], [2, 5], [62, 2], [1, 3], [21, 3], [0, 0], [22, 5], [75, 4], [35, 2], [75, 2], [22, 4], [133, 5], [18, 2], [18, 1], [0, 1], [132, 5], [76, 2], [132, 3], [133, 0], [0, 0], [2, 4], [60, 4], [21, 5], [35, 4], [135, 0], [23, 1], [0, 2], [20, 2], [61, 1], [133, 2], [33, 3], [82, 3], [33, 2], [60, 4], [82, 4], [81, 1], [82, 0], [132, 5], [21, 2], [19, 4], [80, 4], [78, 1], [83, 3], [25, 3], [3, 4], [43, 1], [22, 5], [77, 4], [81, 1], [9, 3], [77, 2], [61, 1], [101, 1], [36, 4], [77, 4], [21, 2], [75, 0], [75, 5], [37, 1], [77, 5], [3, 5], [0, 0], [79, 2], [74, 2], [33, 0], [79, 4], [124, 5], [35, 5], [0, 2], [33, 2], [24, 0], [0, 0], [59, 5], [124, 0], [110, 3], [59, 3], [36, 2], [77, 1], [124, 5], [110, 1], [131, 5], [24, 4], [60, 0], [35, 5], [131, 3], [25, 1], [133, 2], [77, 2], [10, 0], [75, 5], [1, 1], [2, 4], [75, 0], [1, 1], [74, 3], [60, 2], [42, 1], [33, 0], [18, 1], [122, 0], [33, 2], [1, 2], [123, 3], [1, 3], [24, 4], [33, 0], [75, 4], [33, 2], [78, 4], [3, 4], [35, 4], [4, 4], [56, 0], [7, 3], [106, 3], [0, 0], [73, 2], [10, 2], [78, 5], [0, 2], [74, 5], [121, 2], [17, 4], [71, 0], [56, 2], [30, 5], [71, 5], [17, 5], [32, 0], [56, 0], [121, 3], [120, 0], [77, 2], [74, 1], [19, 4], [73, 4], [9, 2], [34, 4], [78, 5], [19, 2], [106, 1], [96, 4], [56, 2], [73, 5], [71, 4], [29, 4], [114, 3], [20, 5], [32, 2], [8, 5], [9, 5], [31, 5], [20, 1], [105, 4], [79, 5], [106, 1], [57, 2], [34, 5], [56, 5], [40, 5], [77, 3], [16, 2], [113, 0], [1, 5], [76, 1], [18, 4], [7, 5], [113, 2], [51, 2], [54, 4], [3, 5], [0, 2], [74, 5], [29, 3], [2, 4], [31, 5], [24, 3], [49, 4], [74, 1], [67, 2], [48, 1], [20, 0], [80, 2], [104, 3], [43, 2], [7, 3], [68, 2], [32, 2], [22, 1], [46, 5], [15, 1], [30, 4], [72, 5], [67, 2], [88, 1], [93, 4], [80, 3], [2, 3], [15, 5], [20, 1], [94, 1], [14, 2], [72, 1], [8, 0], [41, 1], [64, 2], [18, 0], [68, 5], [71, 1], [31, 1], [111, 0], [29, 5], [41, 2], [87, 1], [1, 0], [70, 1], [93, 4], [89, 3], [72, 0], [88, 0], [64, 3], [111, 2], [86, 1], [46, 1], [15, 2], [17, 4], [5, 3], [0, 0], [90, 5], [72, 1], [67, 2], [27, 5], [27, 3], [112, 4], [0, 2], [46, 5], [70, 5], [86, 0], [7, 3], [70, 1], [73, 0], [110, 5], [113, 1], [94, 1], [102, 3], [88, 4], [30, 2], [72, 3], [28, 0], [28, 2], [17, 5], [73, 4], [23, 3], [71, 3], [79, 0], [6, 3], [65, 4], [16, 5], [27, 2], [63, 0], [68, 5], [70, 0], [68, 4], [35, 4], [39, 1], [6, 5], [106, 3], [1, 5], [4, 3], [60, 0], [62, 4], [66, 2], [47, 1], [87, 1], [1, 3], [98, 5], [70, 1], [110, 5], [25, 1], [66, 4], [14, 4], [103, 3], [89, 3], [0, 0], [60, 5], [111, 2], [19, 1], [94, 1], [44, 0], [4, 3], [58, 0], [75, 4], [41, 2], [87, 5], [23, 2], [13, 1], [104, 4], [89, 2], [93, 4], [106, 0], [109, 3], [4, 5], [74, 4], [61, 1], [17, 3], [94, 1], [65, 1], [1, 3], [29, 5], [55, 3], [67, 1], [2, 3], [91, 4], [21, 2], [21, 0], [41, 3], [63, 5], [16, 0], [40, 3], [72, 0], [70, 1], [71, 4], [66, 4], [56, 0], [5, 2], [104, 4], [100, 0], [2, 1], [39, 4], [3, 3], [4, 0], [63, 0], [100, 5], [1, 5], [63, 1], [89, 4], [74, 4], [65, 4], [71, 2], [104, 0], [71, 4], [59, 2], [27, 0], [23, 1], [115, 5], [62, 1], [81, 0], [68, 1], [38, 5], [23, 2], [18, 1], [38, 0], [58, 1], [4, 1], [59, 1], [19, 4], [68, 2], [79, 1], [97, 1], [67, 4], [100, 5], [61, 0], [18, 3], [2, 5], [56, 5], [1, 2], [60, 0], [59, 0], [65, 3], [52, 5], [0, 2], [3, 4], [55, 2], [57, 2], [66, 4], [56, 5], [55, 2], [86, 3], [68, 5], [51, 2], [55, 4], [86, 2], [84, 2], [60, 3], [98, 0], [69, 2], [52, 5], [56, 1], [57, 1], [57, 5], [60, 1], [22, 4], [85, 5], [23, 1], [4, 1], [19, 3], [19, 1], [4, 0], [66, 2], [28, 4], [61, 1], [19, 5], [84, 3], [3, 3], [29, 4], [20, 2], [20, 4], [107, 3], [7, 1], [8, 4], [83, 5], [22, 2], [18, 4], [95, 3], [57, 4], [62, 2], [62, 1], [94, 0], [22, 1], [60, 4], [13, 2], [84, 5], [36, 2], [84, 4], [20, 5], [52, 0], [93, 2], [52, 5], [13, 1], [84, 5], [93, 1], [55, 0], [82, 1], [1, 5], [84, 1], [2, 3], [55, 2], [54, 5], [14, 4], [52, 0], [56, 4], [86, 3], [27, 3], [81, 2], [74, 4], [3, 0], [27, 5], [58, 4], [74, 3], [78, 2], [14, 2], [60, 3], [1, 4], [18, 5], [2, 3], [51, 3], [84, 1], [64, 5], [14, 1], [93, 3], [86, 3], [45, 0], [51, 5], [51, 0], [20, 1], [51, 5], [29, 5], [58, 3], [16, 5], [17, 4], [43, 4], [31, 2], [85, 2], [52, 1], [53, 4], [31, 4], [75, 2], [86, 2], [16, 3], [55, 0], [37, 4], [18, 1], [55, 4], [85, 5], [38, 1], [26, 2], [79, 1], [85, 1], [25, 3], [80, 1], [7, 1], [55, 0], [52, 5], [25, 2], [1, 3], [2, 3], [2, 5], [31, 2], [31, 4], [39, 3], [89, 2], [25, 0], [43, 0], [23, 2], [4, 1], [57, 0], [23, 0], [38, 3], [18, 2], [54, 0], [4, 3], [8, 1], [3, 5], [51, 2], [26, 3], [79, 4], [9, 4], [90, 2], [39, 1], [33, 5], [53, 3], [0, 3], [28, 1], [76, 5], [37, 1], [0, 3], [44, 2], [50, 0], [39, 3], [60, 4], [3, 3], [97, 5], [5, 3], [84, 5], [52, 0], [80, 4], [39, 1], [76, 4], [76, 5], [33, 3], [46, 4], [95, 1], [75, 2], [1, 2], [3, 1], [50, 4], [11, 4], [34, 0], [60, 5], [5, 5], [26, 5], [60, 1], [31, 4], [94, 4], [52, 4], [83, 2], [6, 2], [22, 1], [44, 3], [30, 1], [15, 0], [25, 2], [78, 1], [46, 2], [11, 5], [81, 1], [96, 5], [86, 3], [59, 1], [83, 1], [19, 2], [97, 3], [46, 4], [45, 0], [46, 2], [59, 5], [47, 2], [21, 4], [52, 0], [72, 5], [18, 5], [3, 5], [6, 1], [44, 0], [4, 2], [79, 4], [11, 4], [49, 1], [51, 1], [6, 3], [24, 3], [84, 1], [22, 2], [15, 5], [78, 4], [80, 4], [19, 2], [20, 2], [19, 5], [84, 2], [49, 5], [16, 2], [22, 0], [46, 0], [18, 5], [45, 3], [22, 2], [43, 3], [71, 1], [55, 1], [77, 4], [72, 5], [15, 4], [71, 2], [58, 2], [91, 2], [54, 1], [67, 2], [70, 2], [78, 3], [11, 5], [70, 0], [39, 3], [48, 2], [49, 0], [17, 5], [74, 1], [22, 1], [39, 1], [3, 3], [15, 5], [1, 4], [9, 2], [75, 4], [16, 2], [88, 5], [70, 2], [2, 1], [87, 2], [21, 1], [2, 0], [17, 4], [68, 5], [45, 2], [56, 4], [75, 2], [70, 0], [46, 2], [21, 5], [71, 3], [56, 2], [56, 4], [6, 4], [72, 5], [18, 1], [89, 2], [21, 1], [25, 3], [50, 3], [34, 2], [56, 2], [10, 2], [22, 3], [70, 1], [0, 5], [1, 0], [75, 3], [71, 4], [15, 4], [21, 0], [1, 2], [30, 3], [49, 0], [8, 2], [2, 4], [3, 1], [22, 3], [84, 0], [70, 1], [28, 5], [3, 5], [5, 1], [48, 3], [39, 2], [5, 5], [12, 4], [61, 2], [43, 5], [15, 5], [18, 5], [41, 5], [25, 2], [16, 5], [38, 5], [81, 4], [17, 2], [21, 3], [82, 1], [41, 4], [49, 2], [80, 5], [48, 5], [82, 3], [6, 2], [41, 2], [38, 0], [71, 1], [68, 5], [45, 3], [2, 5], [3, 3], [41, 4], [43, 5], [36, 5], [14, 1], [34, 3], [31, 3], [59, 4], [38, 5], [3, 4], [36, 3], [35, 0], [34, 3], [36, 2], [23, 3], [47, 5], [34, 1], [23, 5], [58, 4], [30, 1], [12, 2], [68, 4], [8, 5], [14, 5], [57, 1], [23, 0], [40, 2], [14, 3], [40, 1], [33, 4], [16, 0], [77, 0], [14, 5], [77, 1], [40, 0], [32, 4], [36, 0], [36, 5], [14, 0], [0, 0], [1, 0], [40, 5], [15, 0], [15, 2], [39, 1], [40, 4], [2, 3], [4, 4], [41, 1], [61, 5], [24, 0], [20, 5], [6, 4], [34, 3], [27, 4], [38, 4], [41, 0], [5, 1], [60, 5], [32, 0], [32, 4], [35, 0], [7, 5], [13, 3], [22, 2], [73, 3], [55, 0], [75, 0], [12, 0], [60, 5], [18, 1], [28, 0], [72, 0], [33, 2], [7, 2], [18, 5], [71, 4], [7, 4], [43, 1], [71, 5], [38, 3], [2, 5], [7, 5], [10, 2], [26, 4], [68, 2], [27, 1], [27, 3], [40, 3], [8, 5], [17, 2], [1, 1], [17, 4], [27, 1], [38, 3], [54, 0], [2, 4], [23, 3], [67, 5], [36, 5], [34, 5], [66, 0], [20, 0], [0, 1], [21, 3], [37, 2], [44, 4], [39, 3], [68, 1], [38, 5], [43, 1], [9, 2], [57, 5], [18, 1], [42, 1], [35, 0], [67, 1], [65, 0], [2, 1], [2, 3], [18, 2], [11, 1], [35, 0], [40, 5], [40, 4], [40, 0], [1, 0], [16, 3], [37, 5], [13, 3], [61, 5], [24, 1], [8, 2], [31, 4], [37, 5], [16, 4], [33, 5], [26, 0], [11, 3], [11, 4], [16, 0], [0, 0], [34, 5], [13, 4], [48, 4], [47, 1], [0, 2], [7, 5], [1, 1], [15, 3], [10, 1], [1, 0], [15, 1], [16, 4], [8, 0], [7, 1], [27, 0], [14, 3], [9, 1], [29, 3], [6, 4], [31, 0], [1, 5], [47, 0], [6, 2], [1, 1], [47, 5], [16, 5], [6, 4], [29, 5], [47, 3], [0, 1], [8, 4], [29, 5], [3, 4], [35, 1], [5, 3], [35, 3], [59, 1], [1, 5], [32, 5], [2, 4], [34, 0], [32, 0], [34, 5], [51, 4], [17, 0], [17, 4], [37, 3], [19, 2], [18, 5], [6, 3], [9, 1], [17, 2], [6, 1], [33, 5], [27, 0], [27, 5], [27, 3], [3, 4], [47, 5], [6, 3], [49, 4], [28, 4], [8, 1], [7, 1], [15, 0], [15, 4], [4, 1], [50, 4], [8, 4], [4, 5], [5, 5], [51, 4], [49, 2], [16, 5], [5, 1], [41, 4], [42, 1], [5, 0], [32, 3], [16, 4], [45, 5], [32, 1], [16, 2], [43, 0], [47, 3], [44, 3], [4, 1], [8, 0], [53, 0], [9, 0], [44, 3], [14, 5], [44, 2], [41, 0], [14, 1], [10, 0], [2, 4], [12, 3], [6, 0], [40, 5], [27, 2], [26, 2], [47, 4], [16, 5], [25, 2], [47, 0], [13, 0], [3, 0], [14, 0], [47, 4], [44, 0], [7, 1], [42, 0], [17, 2], [25, 3], [41, 3], [10, 2], [3, 2], [10, 0], [47, 3], [28, 0], [40, 0], [28, 1], [8, 4], [0, 4], [6, 5], [23, 4], [25, 5], [8, 2], [12, 5], [11, 5], [11, 1], [4, 1], [36, 5], [11, 1], [7, 1], [12, 5], [13, 5], [0, 2], [5, 5], [33, 5], [7, 0], [4, 2], [1, 5], [40, 2], [4, 3], [12, 4], [6, 0], [26, 1], [29, 4], [14, 2], [12, 3], [8, 5], [29, 0], [24, 0], [26, 1], [29, 4], [24, 5], [38, 0], [12, 1], [0, 5], [32, 3], [38, 4], [2, 2], [7, 3], [13, 4], [26, 4], [8, 3], [3, 5], [3, 3], [24, 5], [24, 3], [24, 2], [13, 0], [24, 3], [25, 3], [36, 0], [25, 4], [14, 0], [7, 0], [13, 3], [33, 3], [11, 1], [18, 1], [6, 0], [35, 3], [14, 0], [26, 1], [30, 4], [22, 5], [24, 3], [18, 3], [20, 4], [37, 2], [19, 0], [5, 1], [14, 0], [19, 1], [33, 3], [8, 5], [26, 4], [23, 0], [9, 4], [32, 0], [19, 0], [15, 1], [28, 3], [0, 0], [16, 4], [19, 2], [12, 1], [32, 2], [24, 0], [8, 1], [6, 1], [29, 3], [11, 4], [11, 2], [7, 1], [18, 5], [10, 5], [30, 3], [31, 3], [0, 0], [16, 0], [1, 0], [18, 0], [12, 1], [15, 0], [10, 1], [11, 1], [3, 3], [25, 0], [2, 3], [6, 5], [1, 2], [26, 0], [24, 2], [18, 3], [20, 4], [10, 3], [19, 1], [0, 0], [14, 4], [23, 3], [18, 2], [10, 2], [9, 5], [11, 3], [18, 4], [18, 2], [17, 3], [12, 0], [20, 3], [6, 3], [15, 4], [4, 1], [0, 0], [13, 0], [4, 0], [13, 2], [2, 5], [17, 0], [5, 5], [9, 0], [19, 0], [4, 5], [19, 5], [4, 4], [7, 4], [3, 3], [7, 4], [13, 5], [2, 4], [12, 3], [5, 5], [11, 0], [7, 3], [2, 3], [3, 0], [0, 5], [7, 4], [11, 5], [5, 0], [0, 0], [11, 0], [1, 4], [1, 5], [7, 0], [1, 4], [9, 1], [5, 0], [10, 4], [6, 3], [10, 3], [6, 1], [5, 4], [8, 3], [7, 3], [6, 1], [2, 1], [4, 5], [2, 2], [2, 3], [2, 4], [2, 2], [2, 1], [3, 1], [2, 4], [3, 2], [4, 5], [7, 5], [3, 1], [6, 5], [2, 4], [0, 0], [1, 0], [5, 5]]}, "corner": {"closure_length": 132, "closure_word": "054540001111323332220444450515501123354344222211155012024444001111555442321334345511510044204042231211155402445345332120151113334440", "snappy_simplified_crossings": [0, 0, 0], "bfacf_moves": 1344, "bfacf_max_length": 134, "bfacf_path": [[114, 4], [117, 4], [113, 4], [115, 2], [29, 4], [117, 2], [123, 4], [115, 0], [94, 3], [77, 0], [116, 2], [76, 3], [115, 2], [119, 5], [93, 0], [79, 0], [78, 3], [74, 3], [79, 0], [76, 4], [77, 1], [100, 5], [52, 2], [53, 0], [16, 2], [17, 2], [92, 3], [4, 2], [39, 4], [77, 0], [102, 4], [83, 2], [91, 0], [77, 1], [122, 0], [24, 5], [24, 4], [102, 2], [119, 3], [76, 4], [19, 0], [67, 2], [37, 3], [3, 5], [75, 1], [38, 5], [83, 4], [91, 4], [3, 4], [41, 5], [77, 0], [68, 5], [76, 3], [38, 0], [68, 4], [41, 1], [37, 1], [82, 1], [40, 4], [91, 0], [40, 2], [92, 3], [13, 0], [91, 0], [23, 1], [23, 2], [39, 0], [4, 1], [36, 4], [119, 4], [83, 4], [37, 1], [70, 2], [75, 0], [31, 5], [4, 2], [42, 4], [3, 5], [13, 5], [120, 1], [50, 5], [4, 2], [4, 1], [81, 5], [4, 2], [80, 5], [120, 0], [32, 2], [66, 1], [119, 3], [38, 3], [90, 0], [1, 3], [72, 1], [12, 2], [48, 1], [112, 1], [103, 5], [113, 4], [104, 2], [90, 4], [4, 1], [67, 4], [37, 2], [48, 5], [110, 1], [0, 3], [69, 4], [48, 1], [90, 3], [36, 5], [2, 5], [39, 0], [73, 4], [74, 1], [73, 4], [74, 1], [13, 5], [55, 4], [27, 2], [13, 0], [39, 1], [25, 1], [73, 1], [51, 2], [37, 3], [0, 2], [114, 0], [108, 3], [0, 3], [0, 2], [117, 5], [37, 4], [115, 0], [117, 0], [71, 0], [102, 1], [66, 1], [49, 4], [48, 1], [98, 1], [38, 4], [86, 1], [108, 4], [85, 4], [38, 3], [115, 1], [117, 1], [12, 3], [3, 2], [117, 5], [113, 3], [90, 0], [113, 4], [117, 4], [49, 4], [86, 1], [117, 3], [114, 1], [103, 1], [13, 0], [65, 1], [13, 5], [112, 0], [13, 0], [3, 4], [39, 0], [39, 4], [36, 4], [5, 2], [89, 3], [39, 3], [115, 1], [12, 4], [38, 3], [114, 4], [12, 5], [36, 5], [4, 5], [115, 5], [65, 0], [48, 1], [49, 4], [13, 5], [89, 1], [90, 4], [114, 5], [36, 4], [89, 1], [85, 1], [28, 0], [37, 1], [111, 3], [36, 4], [106, 3], [89, 3], [97, 4], [106, 4], [3, 5], [65, 1], [39, 0], [37, 1], [63, 3], [12, 2], [111, 4], [12, 4], [39, 4], [62, 3], [98, 1], [98, 2], [0, 1], [115, 2], [97, 5], [0, 2], [36, 4], [39, 3], [4, 0], [36, 5], [112, 1], [40, 0], [0, 1], [4, 4], [3, 4], [48, 1], [39, 3], [5, 2], [36, 4], [5, 3], [48, 5], [98, 2], [4, 1], [98, 1], [39, 1], [112, 0], [49, 2], [97, 1], [105, 1], [62, 5], [37, 1], [3, 1], [115, 3], [2, 4], [38, 1], [11, 1], [90, 0], [62, 3], [12, 4], [4, 2], [62, 5], [89, 3], [49, 4], [11, 1], [67, 3], [89, 1], [29, 3], [113, 5], [114, 2], [48, 1], [49, 4], [94, 4], [84, 4], [85, 1], [0, 3], [64, 0], [49, 2], [90, 4], [63, 3], [37, 4], [39, 0], [40, 0], [29, 2], [115, 0], [29, 3], [64, 0], [29, 2], [114, 1], [3, 5], [95, 4], [4, 0], [113, 0], [64, 2], [13, 5], [36, 4], [112, 3], [62, 3], [40, 1], [13, 0], [63, 0], [111, 3], [64, 0], [49, 4], [115, 4], [112, 5], [95, 3], [94, 0], [111, 5], [0, 1], [115, 4], [37, 1], [64, 2], [40, 0], [39, 3], [48, 1], [38, 3], [48, 5], [63, 5], [37, 2], [96, 4], [110, 2], [92, 5], [49, 2], [37, 1], [108, 0], [89, 1], [36, 4], [61, 5], [57, 1], [39, 0], [71, 1], [61, 1], [40, 0], [107, 3], [62, 4], [4, 4], [22, 5], [109, 2], [72, 1], [58, 1], [28, 5], [28, 0], [111, 0], [90, 4], [22, 4], [93, 4], [23, 1], [108, 0], [63, 4], [0, 3], [45, 1], [59, 1], [63, 2], [107, 3], [3, 4], [40, 1], [109, 1], [63, 3], [11, 2], [11, 1], [60, 5], [92, 4], [45, 2], [29, 3], [71, 4], [39, 1], [29, 2], [4, 1], [60, 0], [59, 0], [107, 2], [38, 4], [108, 2], [65, 2], [40, 0], [107, 5], [28, 5], [63, 4], [39, 3], [69, 5], [56, 1], [102, 5], [38, 3], [12, 3], [68, 2], [58, 5], [103, 2], [36, 5], [101, 4], [22, 4], [57, 4], [37, 3], [54, 0], [59, 3], [22, 5], [80, 4], [103, 4], [105, 0], [104, 0], [88, 3], [101, 0], [55, 3], [13, 0], [55, 1], [24, 1], [80, 3], [56, 4], [56, 2], [98, 5], [98, 4], [83, 1], [79, 0], [84, 5], [84, 3], [84, 4], [54, 1], [76, 0], [82, 0], [26, 0], [51, 0], [4, 0], [81, 5], [56, 0], [59, 2], [97, 4], [82, 5], [0, 1], [95, 4], [51, 4], [4, 4], [58, 2], [36, 0], [3, 1], [37, 0], [38, 0], [12, 4], [12, 5], [56, 4], [11, 2], [11, 1], [26, 5], [51, 0], [53, 1], [3, 2], [73, 3], [3, 4], [35, 3], [76, 3], [5, 2], [79, 4], [0, 1], [61, 5], [5, 3], [56, 3], [3, 5], [36, 0], [86, 2], [12, 3], [55, 0], [87, 5], [81, 0], [43, 1], [52, 4], [35, 2], [22, 0], [88, 5], [13, 0], [50, 0], [3, 4], [73, 0], [22, 1], [74, 2], [73, 1], [38, 1], [82, 3], [35, 4], [53, 1], [73, 2], [76, 1], [12, 3], [44, 4], [27, 2], [52, 5], [73, 3], [87, 5], [86, 5], [35, 5], [4, 1], [73, 5], [86, 0], [13, 0], [44, 5], [3, 4], [26, 5], [81, 0], [22, 3], [75, 4], [82, 3], [81, 0], [82, 3], [12, 3], [37, 4], [44, 4], [54, 3], [53, 5], [34, 5], [38, 1], [22, 1], [72, 2], [52, 2], [54, 1], [85, 3], [4, 1], [12, 2], [37, 4], [86, 0], [74, 3], [21, 4], [60, 2], [26, 0], [4, 2], [56, 2], [12, 3], [4, 1], [86, 2], [73, 0], [56, 0], [26, 5], [81, 0], [73, 4], [38, 1], [87, 2], [23, 3], [26, 0], [36, 3], [60, 1], [4, 2], [35, 2], [37, 0], [34, 5], [88, 2], [4, 0], [43, 1], [13, 0], [88, 1], [6, 2], [36, 3], [81, 1], [13, 5], [55, 3], [86, 5], [13, 0], [54, 0], [26, 5], [35, 2], [56, 0], [27, 2], [73, 0], [51, 2], [51, 3], [85, 5], [26, 2], [5, 5], [54, 5], [54, 3], [23, 2], [12, 3], [81, 0], [35, 1], [25, 5], [4, 5], [76, 1], [81, 1], [3, 5], [22, 5], [76, 0], [3, 1], [23, 2], [35, 3], [76, 1], [72, 3], [86, 2], [22, 5], [35, 4], [87, 2], [43, 2], [59, 4], [87, 0], [36, 4], [27, 3], [36, 3], [59, 5], [60, 2], [27, 2], [85, 5], [36, 4], [2, 4], [76, 0], [72, 5], [26, 2], [36, 3], [50, 0], [82, 4], [4, 2], [82, 3], [72, 0], [5, 2], [23, 2], [13, 0], [36, 1], [22, 1], [85, 3], [4, 5], [60, 1], [85, 5], [20, 0], [20, 4], [51, 3], [43, 1], [3, 5], [55, 0], [54, 1], [3, 4], [22, 3], [87, 5], [86, 5], [21, 0], [66, 5], [22, 3], [52, 5], [36, 0], [36, 1], [22, 1], [67, 2], [44, 4], [13, 5], [87, 2], [73, 4], [54, 3], [73, 5], [24, 0], [21, 4], [79, 0], [79, 4], [5, 2], [23, 0], [56, 5], [86, 2], [43, 1], [46, 5], [77, 0], [57, 4], [4, 5], [44, 4], [35, 4], [22, 1], [53, 2], [3, 5], [22, 3], [2, 5], [3, 2], [36, 4], [21, 0], [73, 3], [23, 5], [45, 5], [58, 1], [35, 2], [36, 3], [5, 1], [23, 0], [53, 1], [73, 2], [73, 3], [81, 3], [4, 2], [35, 1], [21, 4], [45, 1], [44, 5], [5, 2], [21, 0], [43, 2], [53, 2], [37, 0], [82, 0], [21, 4], [58, 0], [53, 1], [3, 4], [47, 2], [24, 3], [58, 1], [37, 1], [58, 0], [5, 3], [58, 1], [24, 2], [13, 0], [57, 2], [5, 2], [22, 1], [23, 5], [56, 5], [23, 0], [4, 1], [44, 5], [82, 2], [53, 2], [50, 0], [47, 4], [12, 3], [21, 4], [36, 4], [81, 5], [34, 4], [58, 0], [54, 2], [57, 3], [53, 5], [74, 0], [4, 3], [73, 3], [38, 0], [13, 0], [13, 5], [39, 0], [13, 0], [12, 4], [39, 5], [51, 3], [51, 5], [36, 2], [81, 3], [21, 0], [83, 2], [21, 4], [44, 4], [38, 1], [51, 3], [35, 5], [35, 4], [54, 2], [46, 4], [82, 5], [53, 5], [54, 2], [35, 5], [82, 0], [35, 1], [45, 1], [82, 2], [51, 5], [58, 0], [57, 3], [47, 2], [4, 5], [51, 3], [4, 0], [3, 0], [82, 0], [73, 2], [34, 4], [73, 3], [11, 1], [12, 3], [56, 3], [5, 1], [82, 2], [53, 5], [35, 4], [44, 5], [36, 1], [81, 5], [36, 3], [3, 5], [54, 2], [43, 2], [36, 4], [44, 5], [50, 0], [82, 2], [13, 0], [51, 3], [23, 5], [52, 3], [23, 0], [8, 5], [74, 3], [46, 4], [58, 2], [3, 0], [40, 0], [7, 5], [57, 5], [7, 3], [46, 5], [26, 3], [7, 2], [36, 5], [40, 1], [39, 1], [46, 4], [37, 3], [7, 0], [45, 1], [26, 2], [13, 2], [11, 5], [8, 3], [9, 3], [13, 1], [37, 4], [37, 3], [56, 5], [46, 1], [37, 4], [3, 5], [5, 3], [10, 2], [4, 0], [14, 4], [81, 5], [2, 5], [47, 4], [82, 2], [38, 4], [46, 1], [40, 0], [39, 3], [7, 3], [75, 0], [11, 5], [2, 4], [10, 2], [6, 0], [47, 4], [36, 4], [81, 5], [75, 5], [75, 0], [8, 0], [9, 2], [8, 2], [72, 3], [45, 5], [35, 1], [73, 1], [56, 0], [55, 3], [5, 3], [34, 4], [55, 4], [5, 1], [37, 1], [46, 5], [52, 4], [34, 5], [52, 0], [37, 0], [72, 4], [12, 5], [71, 0], [12, 3], [35, 2], [21, 2], [80, 2], [54, 1], [26, 3], [37, 1], [25, 0], [71, 2], [36, 4], [3, 0], [38, 2], [54, 0], [51, 5], [5, 2], [68, 2], [68, 4], [47, 0], [49, 4], [5, 1], [13, 0], [12, 3], [23, 0], [19, 5], [77, 2], [23, 1], [67, 3], [12, 2], [25, 2], [23, 0], [49, 3], [12, 3], [76, 2], [18, 2], [40, 0], [22, 5], [23, 5], [47, 4], [13, 0], [38, 1], [5, 2], [11, 2], [74, 1], [41, 0], [72, 5], [40, 1], [5, 1], [39, 4], [24, 5], [61, 2], [4, 3], [11, 1], [69, 5], [60, 2], [18, 4], [18, 2], [12, 3], [59, 2], [45, 3], [58, 5], [38, 3], [22, 4], [5, 3], [19, 5], [21, 4], [43, 5], [42, 5], [20, 5], [18, 5], [63, 3], [21, 0], [18, 1], [38, 1], [21, 4], [22, 1], [37, 1], [17, 4], [36, 4], [4, 2], [19, 2], [3, 5], [12, 2], [55, 5], [17, 2], [18, 5], [64, 3], [64, 5], [55, 1], [20, 5], [20, 0], [19, 0], [24, 3], [54, 1], [23, 0], [34, 5], [65, 2], [37, 1], [3, 4], [21, 1], [4, 0], [6, 2], [19, 2], [41, 5], [21, 3], [6, 3], [6, 2], [21, 1], [35, 3], [12, 4], [1, 4], [12, 5], [12, 4], [2, 1], [3, 0], [64, 2], [35, 4], [36, 1], [65, 2], [35, 4], [2, 3], [65, 4], [0, 1], [3, 4], [23, 1], [20, 4], [24, 1], [3, 3], [65, 4], [36, 1], [39, 1], [35, 4], [37, 0], [2, 0], [11, 1], [20, 5], [37, 2], [23, 4], [1, 2], [19, 5], [20, 0], [0, 5], [7, 2], [21, 3], [3, 3], [13, 5], [49, 3], [0, 4], [8, 2], [12, 2], [2, 2], [3, 2], [23, 3], [49, 5], [36, 2], [37, 5], [49, 3], [36, 2], [24, 3], [18, 2], [12, 4], [8, 1], [24, 2], [21, 4], [19, 2], [20, 5], [22, 1], [24, 3], [23, 1], [24, 1], [8, 5], [20, 1], [1, 2], [9, 5], [23, 1], [39, 5], [23, 5], [3, 0], [3, 5], [19, 2], [0, 2], [0, 4], [39, 3], [14, 5], [38, 3], [26, 3], [2, 5], [22, 2], [17, 4], [7, 1], [49, 5], [22, 1], [18, 1], [22, 2], [34, 4], [20, 4], [24, 1], [1, 0], [49, 3], [22, 0], [17, 4], [23, 3], [38, 1], [8, 4], [35, 1], [1, 1], [1, 3], [36, 2], [12, 4], [23, 2], [1, 4], [8, 2], [10, 2], [23, 3], [1, 0], [10, 1], [9, 2], [11, 1], [35, 2], [35, 1], [20, 0], [34, 2], [1, 4], [1, 0], [9, 4], [33, 5], [22, 0], [20, 4], [8, 1], [18, 1], [35, 0], [23, 3], [19, 1], [24, 3], [19, 5], [17, 4], [0, 0], [35, 4], [0, 4], [23, 0], [20, 0], [11, 2], [18, 1], [23, 2], [2, 3], [21, 0], [23, 4], [35, 3], [31, 5], [33, 4], [18, 2], [19, 5], [30, 2], [49, 1], [51, 3], [3, 3], [20, 5], [21, 5], [22, 5], [11, 1], [35, 2], [13, 5], [22, 1], [22, 5], [30, 3], [50, 0], [20, 4], [20, 3], [33, 0], [19, 0], [2, 1], [19, 1], [22, 3], [32, 5], [3, 1], [4, 1], [13, 3], [14, 3], [22, 4], [21, 1], [9, 1], [24, 3], [14, 2], [14, 0], [20, 4], [12, 2], [23, 0], [22, 5], [32, 1], [11, 2], [2, 4], [47, 3], [30, 4], [2, 2], [19, 3], [46, 4], [31, 4], [18, 0], [13, 4], [13, 0], [2, 1], [3, 1], [1, 1], [43, 4], [1, 2], [10, 3], [16, 4], [0, 5], [10, 1], [21, 5], [20, 1], [0, 4], [18, 3], [26, 0], [4, 3], [4, 1], [0, 5], [19, 4], [1, 2], [19, 3], [10, 3], [10, 1], [1, 0], [15, 4], [14, 4], [1, 1], [14, 0], [2, 1], [3, 1], [13, 0], [2, 4], [2, 0], [24, 2], [2, 4], [34, 3], [11, 4], [17, 1], [32, 1], [15, 0], [32, 3], [2, 0], [1, 3], [1, 2], [1, 3], [33, 0], [17, 0], [0, 0], [15, 4], [32, 3], [34, 4], [15, 0], [17, 1], [17, 3], [18, 3], [17, 0], [16, 0], [0, 5], [1, 2], [2, 4], [2, 0], [28, 2], [17, 3], [1, 3], [3, 3], [28, 0], [0, 1], [28, 5], [29, 5], [17, 4], [34, 5], [4, 3], [21, 2], [17, 0], [10, 4], [21, 4], [19, 1], [21, 3], [10, 3], [4, 1], [4, 3], [18, 4], [18, 3], [28, 4], [4, 1], [10, 1], [15, 4], [8, 3], [7, 3], [27, 4], [15, 3], [1, 2], [5, 1], [16, 2], [12, 0], [1, 4], [11, 0], [5, 3], [17, 1], [0, 4], [18, 1], [20, 0], [4, 0], [11, 4], [10, 4], [13, 3], [16, 1], [11, 1], [0, 0], [16, 2], [19, 0], [7, 4], [0, 4], [12, 0], [9, 0], [10, 0], [5, 3], [2, 0], [15, 2], [15, 1], [3, 3], [0, 0], [2, 1], [6, 4], [8, 5], [7, 2], [10, 4], [6, 5], [7, 3], [12, 1], [17, 2], [7, 2], [6, 4], [20, 0], [16, 5], [17, 2], [5, 1], [17, 0], [1, 4], [20, 1], [4, 3], [4, 1], [13, 4], [7, 3], [14, 0], [17, 0], [13, 3], [14, 1], [4, 0], [5, 2], [16, 3], [2, 1], [3, 1], [0, 5], [15, 2], [15, 3], [19, 5], [6, 0], [9, 1], [2, 1], [16, 5], [4, 3], [3, 4], [5, 3], [11, 5], [11, 3], [3, 5], [12, 0], [4, 4], [14, 0], [12, 5], [4, 2], [5, 0], [7, 1], [3, 4], [5, 5], [0, 0], [7, 3], [0, 4], [6, 5], [3, 5], [4, 5], [2, 0], [1, 1], [7, 2], [8, 2], [8, 0], [4, 1], [9, 0], [3, 2], [4, 5], [7, 2], [1, 1], [4, 5], [0, 1]]}}

==> anc/frozen_all_knots/arc_certificates.py <==
"""Condition (B4) for the two base block paths.

The arc gamma is closed by a planar lattice arc delta lying outside the open cube
(0,4)^3 (plane y=2 for the straight block, plane z=2 for the corner block).
gamma is unknotted in the cube iff gamma+delta is an unknot (see Lemma base-blocks).

Certificate A (independent of SnapPy): an explicit BFACF path from gamma+delta to
the unit square, stored in arc_certificates.json, replayed move by move here.
Certificate B (optional, needs SnapPy): diagram simplification to 0 crossings
from three generic projections.

Usage: python3 arc_certificates.py [--snappy]
Discovery of the paths (not needed for verification): bfacf_reduce.c."""
import os, sys, json
HERE=os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0,HERE)
from lattice_tools import *

def seg(a,b):
    out=[a]
    while out[-1]!=b:
        q=list(out[-1]); k=[i for i in range(3) if q[i]!=b[i]][0]; q[k]+=1 if b[k]>q[k] else -1; out.append(tuple(q))
    return out
def chain(*pts):
    out=[pts[0]]
    for a,b in zip(pts,pts[1:]): out+=seg(a,b)[1:]
    return out
CLOS={'straight':chain((4,2,2),(5,2,2),(5,2,-1),(-1,2,-1),(-1,2,2),(0,2,2)),
      'corner':chain((2,4,2),(2,5,2),(-1,5,2),(-1,2,2),(0,2,2))}
PLANE={'straight':1,'corner':2}

def closure(kind):
    B=json.load(open(os.path.join(HERE,'blocks_S5.json')))
    arc=[tuple(p) for p in B[kind]['points']]; cl=CLOS[kind]
    assert cl[0]==arc[-1] and cl[-1]==arc[0]
    assert all(p[PLANE[kind]]==2 for p in cl), "closing arc not planar"
    assert all(not all(0<=x<=4 for x in p) for p in cl[1:-1]), "closing arc meets the cube"
    P=arc+cl[1:-1]; check_polygon(P); return P

def one_move(P,i,u):
    """Apply the BFACF move on edge (P[i],P[i+1]) in perpendicular direction u, if legal."""
    n=len(P); occ=set(P); A,B=P[i],P[(i+1)%n]
    assert sum(a*b for a,b in zip(sub(B,A),u))==0
    A2,B2=add(A,u),add(B,u); prev,nxt=P[i-1],P[(i+2)%n]
    if prev==A2 and nxt==B2:                       # -2: U-turn removed
        return [P[j] for j in range(n) if j not in (i,(i+1)%n)] if n>4 else None
    if prev==A2 and B2 not in occ: Q=list(P); Q[i]=B2; return Q          # 0: corner flip at A
    if nxt==B2 and A2 not in occ: Q=list(P); Q[(i+1)%n]=A2; return Q     # 0: corner flip at B
    if prev!=A2 and nxt!=B2 and A2 not in occ and B2 not in occ:         # +2
        return P[:i+1]+[A2,B2]+P[i+1:]
    return None

def replay(P,moves):
    cur=P; top=len(P)
    for i,u in moves:
        Q=one_move(cur,i,DIRS[u]); assert Q is not None, "illegal move"
        check_polygon(Q); assert abs(len(Q)-len(cur)) in (0,2)
        cur=Q; top=max(top,len(cur))
    assert len(cur)==4, "path does not end at the unit square"
    return top

if __name__=='__main__':
    C=json.load(open(os.path.join(HERE,'arc_certificates.json')))
    res={}
    for kind in ('straight','corner'):
        P=closure(kind)
        assert poly_to_word(P)==C[kind]['closure_word']
        top=replay(P,[tuple(m) for m in C[kind]['bfacf_path']])
        assert top==C[kind]['bfacf_max_length']
        line=f"{kind}: closure length {len(P)}, BFACF path of {len(C[kind]['bfacf_path'])} moves to the unit square, max length {top}"
        if '--snappy' in sys.argv:
            import snappy
            simp=[]
            for d in [(0.1234,0.3418,0.9317),(0.71,-0.29,0.53),(-0.37,0.81,0.13)]:
                L=snappy.Link(pd_code(P,d)); L.simplify('global'); simp.append(len(L.crossings))
            assert simp==[0,0,0]; line+=f"; SnapPy simplified crossings {simp}"
        print(line)
    print("(B4) verified for both base block paths.")


==> anc/frozen_all_knots/bfacf_reduce.c <==
// Biased random BFACF walk from a polygon to the unit square. Prints moves "i u" (edge index, dir digit).
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#define MAXN 4000
#define H 16
#define G (1<<H)
static int D[6][3]={{1,0,0},{0,1,0},{0,0,1},{-1,0,0},{0,-1,0},{0,0,-1}};
static int P[MAXN][3], n;
static unsigned char occ[64][64][64]; // offset 32
#define OC(p) occ[(p)[0]+32][(p)[1]+32][(p)[2]+32]
static unsigned long long rs=88172645463325252ULL;
static unsigned long long xr(){rs^=rs<<13;rs^=rs>>7;rs^=rs<<17;return rs;}
static int *mv_i,*mv_u; static long nm=0, cap=0;
int main(int argc,char**argv){
  // input: word on stdin, start (0,0,0); args: seed beta maxsteps
  char w[MAXN+5]; if(scanf("%s",w)!=1)return 1; n=strlen(w);
  rs^=strtoull(argv[1],0,10)*2654435761ULL; double beta=atof(argv[2]); long maxs=atol(argv[3]);
  int c[3]={0,0,0};
  for(int i=0;i<n;i++){memcpy(P[i],c,sizeof c); OC(c)=1; int d=w[i]-'0'; for(int k=0;k<3;k++)c[k]+=D[d][k];}
  cap=1<<24; mv_i=malloc(cap*sizeof(int)); mv_u=malloc(cap*sizeof(int)); int top=n;
  for(long t=0;t<maxs;t++){
    int i=xr()%n; int *A=P[i],*B=P[(i+1)%n]; int e[3]; for(int k=0;k<3;k++)e[k]=B[k]-A[k];
    int u; do{u=xr()%6;}while(D[u][0]*e[0]+D[u][1]*e[1]+D[u][2]*e[2]!=0);
    int A2[3],B2[3]; for(int k=0;k<3;k++){A2[k]=A[k]+D[u][k];B2[k]=B[k]+D[u][k];}
    int *pr=P[(i-1+n)%n],*nx=P[(i+2)%n];
    int pa=!memcmp(pr,A2,sizeof A2), nb=!memcmp(nx,B2,sizeof B2);
    for(int k=0;k<3;k++) if(A2[k]<-31||A2[k]>31||B2[k]<-31||B2[k]>31) goto skip;
    if(pa&&nb){ if(n<=4) continue; // shorten: remove i, i+1
      OC(A)=0; OC(B)=0; int a=i,b=(i+1)%n; int Q[MAXN][3]; int m=0;
      for(int j=0;j<n;j++) if(j!=a&&j!=b) memcpy(Q[m++],P[j],12);
      memcpy(P,Q,m*12); n=m;
    } else if(pa){ if(OC(B2)) continue; OC(A)=0; memcpy(P[i],B2,12); OC(B2)=1;
    } else if(nb){ if(OC(A2)) continue; OC(B)=0; memcpy(P[(i+1)%n],A2,12); OC(A2)=1;
    } else { if(OC(A2)||OC(B2)) continue; if((xr()%1000000)/1e6>beta) continue; if(n+2>MAXN) continue;
      memmove(P[i+3],P[i+1],(n-i-1)*12); memcpy(P[i+1],A2,12); memcpy(P[i+2],B2,12); OC(A2)=1;OC(B2)=1; n+=2; if(n>top)top=n;}
    mv_i[nm]=i; mv_u[nm]=u; nm++; if(nm>=cap) {printf("CAP n=%d\n",n);return 2;}
    if(n==4){ printf("OK %ld %d\n",nm,top); for(long k=0;k<nm;k++)printf("%d %d\n",mv_i[k],mv_u[k]); return 0;}
    continue; skip:;
  }
  printf("FAIL n=%d\n",n); return 1;}


==> anc/frozen_all_knots/blocks_S5.json <==
{
 "straight": {
  "start": [
   0,
   2,
   2
  ],
  "end": [
   4,
   2,
   2
  ],
  "word": "0212045445353511122012234404001113555344342420155040012211515345404433311113222444240005111355510042434531224040221111535440",
  "points": [
   [
    0,
    2,
    2
   ],
   [
    1,
    2,
    2
   ],
   [
    1,
    2,
    3
   ],
   [
    1,
    3,
    3
   ],
   [
    1,
    3,
    4
   ],
   [
    2,
    3,
    4
   ],
   [
    2,
    2,
    4
   ],
   [
    2,
    2,
    3
   ],
   [
    2,
    1,
    3
   ],
   [
    2,
    0,
    3
   ],
   [
    2,
    0,
    2
   ],
   [
    1,
    0,
    2
   ],
   [
    1,
    0,
    1
   ],
   [
    0,
    0,
    1
   ],
   [
    0,
    0,
    0
   ],
   [
    0,
    1,
    0
   ],
   [
    0,
    2,
    0
   ],
   [
    0,
    3,
    0
   ],
   [
    0,
    3,
    1
   ],
   [
    0,
    3,
    2
   ],
   [
    1,
    3,
    2
   ],
   [
    1,
    4,
    2
   ],
   [
    1,
    4,
    3
   ],
   [
    1,
    4,
    4
   ],
   [
    0,
    4,
    4
   ],
   [
    0,
    3,
    4
   ],
   [
    0,
    2,
    4
   ],
   [
    1,
    2,
    4
   ],
   [
    1,
    1,
    4
   ],
   [
    2,
    1,
    4
   ],
   [
    3,
    1,
    4
   ],
   [
    3,
    2,
    4
   ],
   [
    3,
    3,
    4
   ],
   [
    3,
    4,
    4
   ],
   [
    2,
    4,
    4
   ],
   [
    2,
    4,
    3
   ],
   [
    2,
    4,
    2
   ],
   [
    2,
    4,
    1
   ],
   [
    1,
    4,
    1
   ],
   [
    1,
    3,
    1
   ],
   [
    1,
    2,
    1
   ],
   [
    0,
    2,
    1
   ],
   [
    0,
    1,
    1
   ],
   [
    0,
    1,
    2
   ],
   [
    0,
    0,
    2
   ],
   [
    0,
    0,
    3
   ],
   [
    1,
    0,
    3
   ],
   [
    1,
    1,
    3
   ],
   [
    1,
    1,
    2
   ],
   [
    1,
    1,
    1
   ],
   [
    2,
    1,
    1
   ],
   [
    2,
    0,
    1
   ],
   [
    3,
    0,
    1
   ],
   [
    4,
    0,
    1
   ],
   [
    4,
    1,
    1
   ],
   [
    4,
    1,
    2
   ],
   [
    4,
    1,
    3
   ],
   [
    4,
    2,
    3
   ],
   [
    4,
    3,
    3
   ],
   [
    4,
    3,
    2
   ],
   [
    4,
    4,
    2
   ],
   [
    4,
    4,
    1
   ],
   [
    3,
    4,
    1
   ],
   [
    3,
    3,
    1
   ],
   [
    3,
    3,
    0
   ],
   [
    3,
    2,
    0
   ],
   [
    4,
    2,
    0
   ],
   [
    4,
    1,
    0
   ],
   [
    4,
    0,
    0
   ],
   [
    3,
    0,
    0
   ],
   [
    2,
    0,
    0
   ],
   [
    1,
    0,
    0
   ],
   [
    1,
    1,
    0
   ],
   [
    1,
    2,
    0
   ],
   [
    1,
    3,
    0
   ],
   [
    1,
    4,
    0
   ],
   [
    0,
    4,
    0
   ],
   [
    0,
    4,
    1
   ],
   [
    0,
    4,
    2
   ],
   [
    0,
    4,
    3
   ],
   [
    0,
    3,
    3
   ],
   [
    0,
    2,
    3
   ],
   [
    0,
    1,
    3
   ],
   [
    0,
    1,
    4
   ],
   [
    0,
    0,
    4
   ],
   [
    1,
    0,
    4
   ],
   [
    2,
    0,
    4
   ],
   [
    3,
    0,
    4
   ],
   [
    3,
    0,
    3
   ],
   [
    3,
    1,
    3
   ],
   [
    3,
    2,
    3
   ],
   [
    3,
    3,
    3
   ],
   [
    2,
    3,
    3
   ],
   [
    2,
    3,
    2
   ],
   [
    2,
    3,
    1
   ],
   [
    2,
    3,
    0
   ],
   [
    2,
    4,
    0
   ],
   [
    3,
    4,
    0
   ],
   [
    4,
    4,
    0
   ],
   [
    4,
    3,
    0
   ],
   [
    4,
    3,
    1
   ],
   [
    4,
    2,
    1
   ],
   [
    3,
    2,
    1
   ],
   [
    3,
    1,
    1
   ],
   [
    3,
    1,
    0
   ],
   [
    2,
    1,
    0
   ],
   [
    2,
    2,
    0
   ],
   [
    2,
    2,
    1
   ],
   [
    2,
    2,
    2
   ],
   [
    2,
    1,
    2
   ],
   [
    3,
    1,
    2
   ],
   [
    3,
    0,
    2
   ],
   [
    4,
    0,
    2
   ],
   [
    4,
    0,
    3
   ],
   [
    4,
    0,
    4
   ],
   [
    4,
    1,
    4
   ],
   [
    4,
    2,
    4
   ],
   [
    4,
    3,
    4
   ],
   [
    4,
    4,
    4
   ],
   [
    4,
    4,
    3
   ],
   [
    3,
    4,
    3
   ],
   [
    3,
    4,
    2
   ],
   [
    3,
    3,
    2
   ],
   [
    3,
    2,
    2
   ],
   [
    4,
    2,
    2
   ]
  ]
 },
 "corner": {
  "start": [
   0,
   2,
   2
  ],
  "end": [
   2,
   4,
   2
  ],
  "word": "0545400011113233322204444505155011233543442222111550120244440011115554423213343455115100442040422312111554024453453321201511",
  "points": [
   [
    0,
    2,
    2
   ],
   [
    1,
    2,
    2
   ],
   [
    1,
    2,
    1
   ],
   [
    1,
    1,
    1
   ],
   [
    1,
    1,
    0
   ],
   [
    1,
    0,
    0
   ],
   [
    2,
    0,
    0
   ],
   [
    3,
    0,
    0
   ],
   [
    4,
    0,
    0
   ],
   [
    4,
    1,
    0
   ],
   [
    4,
    2,
    0
   ],
   [
    4,
    3,
    0
   ],
   [
    4,
    4,
    0
   ],
   [
    3,
    4,
    0
   ],
   [
    3,
    4,
    1
   ],
   [
    2,
    4,
    1
   ],
   [
    1,
    4,
    1
   ],
   [
    0,
    4,
    1
   ],
   [
    0,
    4,
    2
   ],
   [
    0,
    4,
    3
   ],
   [
    0,
    4,
    4
   ],
   [
    1,
    4,
    4
   ],
   [
    1,
    3,
    4
   ],
   [
    1,
    2,
    4
   ],
   [
    1,
    1,
    4
   ],
   [
    1,
    0,
    4
   ],
   [
    1,
    0,
    3
   ],
   [
    2,
    0,
    3
   ],
   [
    2,
    0,
    2
   ],
   [
    2,
    1,
    2
   ],
   [
    2,
    1,
    1
   ],
   [
    2,
    1,
    0
   ],
   [
    3,
    1,
    0
   ],
   [
    3,
    2,
    0
   ],
   [
    3,
    3,
    0
   ],
   [
    3,
    3,
    1
   ],
   [
    2,
    3,
    1
   ],
   [
    1,
    3,
    1
   ],
   [
    1,
    3,
    0
   ],
   [
    1,
    2,
    0
   ],
   [
    0,
    2,
    0
   ],
   [
    0,
    1,
    0
   ],
   [
    0,
    0,
    0
   ],
   [
    0,
    0,
    1
   ],
   [
    0,
    0,
    2
   ],
   [
    0,
    0,
    3
   ],
   [
    0,
    0,
    4
   ],
   [
    0,
    1,
    4
   ],
   [
    0,
    2,
    4
   ],
   [
    0,
    3,
    4
   ],
   [
    0,
    3,
    3
   ],
   [
    0,
    3,
    2
   ],
   [
    1,
    3,
    2
   ],
   [
    1,
    4,
    2
   ],
   [
    1,
    4,
    3
   ],
   [
    2,
    4,
    3
   ],
   [
    2,
    4,
    4
   ],
   [
    2,
    3,
    4
   ],
   [
    2,
    2,
    4
   ],
   [
    2,
    1,
    4
   ],
   [
    2,
    0,
    4
   ],
   [
    3,
    0,
    4
   ],
   [
    4,
    0,
    4
   ],
   [
    4,
    1,
    4
   ],
   [
    4,
    2,
    4
   ],
   [
    4,
    3,
    4
   ],
   [
    4,
    4,
    4
   ],
   [
    4,
    4,
    3
   ],
   [
    4,
    4,
    2
   ],
   [
    4,
    4,
    1
   ],
   [
    4,
    3,
    1
   ],
   [
    4,
    2,
    1
   ],
   [
    4,
    2,
    2
   ],
   [
    3,
    2,
    2
   ],
   [
    3,
    2,
    3
   ],
   [
    3,
    3,
    3
   ],
   [
    2,
    3,
    3
   ],
   [
    1,
    3,
    3
   ],
   [
    1,
    2,
    3
   ],
   [
    0,
    2,
    3
   ],
   [
    0,
    1,
    3
   ],
   [
    0,
    1,
    2
   ],
   [
    0,
    1,
    1
   ],
   [
    0,
    2,
    1
   ],
   [
    0,
    3,
    1
   ],
   [
    0,
    3,
    0
   ],
   [
    0,
    4,
    0
   ],
   [
    1,
    4,
    0
   ],
   [
    2,
    4,
    0
   ],
   [
    2,
    3,
    0
   ],
   [
    2,
    2,
    0
   ],
   [
    2,
    2,
    1
   ],
   [
    3,
    2,
    1
   ],
   [
    3,
    1,
    1
   ],
   [
    4,
    1,
    1
   ],
   [
    4,
    0,
    1
   ],
   [
    4,
    0,
    2
   ],
   [
    4,
    0,
    3
   ],
   [
    3,
    0,
    3
   ],
   [
    3,
    1,
    3
   ],
   [
    3,
    1,
    4
   ],
   [
    3,
    2,
    4
   ],
   [
    3,
    3,
    4
   ],
   [
    3,
    4,
    4
   ],
   [
    3,
    4,
    3
   ],
   [
    3,
    4,
    2
   ],
   [
    3,
    3,
    2
   ],
   [
    4,
    3,
    2
   ],
   [
    4,
    3,
    3
   ],
   [
    4,
    2,
    3
   ],
   [
    4,
    1,
    3
   ],
   [
    4,
    1,
    2
   ],
   [
    3,
    1,
    2
   ],
   [
    3,
    0,
    2
   ],
   [
    3,
    0,
    1
   ],
   [
    2,
    0,
    1
   ],
   [
    1,
    0,
    1
   ],
   [
    1,
    0,
    2
   ],
   [
    1,
    1,
    2
   ],
   [
    1,
    1,
    3
   ],
   [
    2,
    1,
    3
   ],
   [
    2,
    2,
    3
   ],
   [
    2,
    2,
    2
   ],
   [
    2,
    3,
    2
   ],
   [
    2,
    4,
    2
   ]
  ]
 }
}

==> anc/frozen_all_knots/braids.py <==
import os, sys, random, json
HERE=os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0,HERE)
from lattice_tools import *
def braid_polygon(word, n):
    """word: list of nonzero ints, +i = sigma_i (strand i over i+1), -i inverse. strands 1..n."""
    X=4*len(word)
    # strands as dict: current position -> path; track per strand slot
    paths={j:[(0,2*j,0)] for j in range(n)}  # paths keyed by starting slot
    slot={j:j for j in range(n)}             # slot -> path key
    x0=0
    for g in word:
        i=abs(g)-1; s=1 if g>0 else -1
        A=slot[i]; B=slot[i+1]
        # path A goes from y=2i to 2i+2 at z=0 ; path B from 2i+2 to 2i at z=s
        y=2*i
        paths[A]+= [(x0+1,y,0),(x0+1,y+1,0),(x0+2,y+1,0),(x0+3,y+1,0),(x0+3,y+2,0),(x0+4,y+2,0)]
        paths[B]+= [(x0+1,y+2,0),(x0+1,y+2,s),(x0+2,y+2,s),(x0+2,y+1,s),(x0+2,y,s),(x0+3,y,s),(x0+3,y,0),(x0+4,y,0)]
        for j in range(n):
            if j not in (i,i+1):
                k=slot[j]; paths[k]+= [(x0+t,2*j,0) for t in range(1,5)]
        slot[i],slot[i+1]=B,A
        x0+=4
    # closure: slot j at (X,2j,0) -> (X+1,2j,0)->(X+1,2j,-2)->(-1,2j,-2)->(-1,2j,0)->(0,2j,0)
    clos={}
    for j in range(n):
        c=[(X+1,2*j,0),(X+1,2*j,-1),(X+1,2*j,-2)]+[(x,2*j,-2) for x in range(X,-2,-1)]+[(-1,2*j,-1),(-1,2*j,0)]
        clos[j]=c
    # assemble single cycle: start at path 0
    poly=[]; key=0; seen=set()
    while key not in seen:
        seen.add(key); p=paths[key]; poly+=p
        end_slot=[j for j in range(n) if slot[j]==key][0]
        poly+=clos[end_slot]
        key=end_slot   # closure returns to (0,2*end_slot,0) = start of path keyed end_slot
    assert len(seen)==n, "braid closure is a link"
    check_polygon(poly); return poly
def shrink(P, steps=200000, seed=1):
    rnd=random.Random(seed)
    for _ in range(steps):
        n=len(P); occ=set(P); i=rnd.randrange(n); A,B=P[i],P[(i+1)%n]; e=sub(B,A)
        u=rnd.choice([d for d in DIRS if d!=e and d!=neg(e)]); A2,B2=add(A,u),add(B,u)
        prev,nxt=P[i-1],P[(i+2)%n]
        if prev==A2 and nxt==B2 and n>4: P=[P[j] for j in range(n) if j not in (i,(i+1)%n)]
        elif prev==A2 and nxt!=B2 and B2 not in occ: P=list(P); P[i]=B2
        elif nxt==B2 and prev!=A2 and A2 not in occ: P=list(P); P[(i+1)%n]=A2
    check_polygon(P); return P
BRAIDS={'3_1':([1,1,1],2),'4_1':([1,-2,1,-2],3),'5_1':([1]*5,2),'5_2':([1,1,1,2,-1,2],3),
 '6_1':([1,1,2,-1,-3,2,-3],4),'6_2':([1,1,1,-2,1,-2],3),'6_3':([1,1,-2,1,-2,-2],3),
 '7_1':([1]*7,2),'8_19':([1,2]*4,3),'3_1#3_1':([1,1,1,2,2,2],3),'3_1#-3_1':([1,1,1,-2,-2,-2],3)}
if __name__=='__main__':
    out={}
    for k,(w,n) in BRAIDS.items():
        P=braid_polygon(w,n); L0=len(P); P=shrink(P)
        out[k]=poly_to_word(P); print(k,L0,'->',len(P),flush=True)
    json.dump(out,open('coarse_knots.json','w'),indent=0)


==> anc/frozen_all_knots/coarse_knots.json <==
{
"3_1": "110204450015333332200500240055333332",
"4_1": "11000455333232200554000113342433",
"5_1": "4220050020055533333221002440051105044331313333",
"5_2": "2011100044533332200015513332420055333440",
"6_1": "00500510113344200455333232110005533323220405533422",
"6_2": "2400511010045533334422120055000113342443531332",
"6_3": "2200500110054454333332211015004020055333322244535133",
"7_1": "2005002005002005533331333333344020110204450011200445001155333334233332",
"8_19": "24000553311233344400001155433322001200044535333112",
"3_1#3_1": "40012000001115004433322005153353343334224005113334",
"3_1#-3_1": "4020111010000544050113332420055343343233322100553334"
}

==> anc/frozen_all_knots/construct.py <==
"""Block substitution P(Q): every vertex q of a simple-cubic polygon Q is replaced
by the 5x5x5 block 5q+{0..4}^3 traversed by a U-turn-free Hamiltonian path
between the face centres facing the neighbouring vertices."""
import json, itertools
import os, sys
HERE=os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from lattice_tools import *
S=5; C=2
BL=json.load(open(os.path.join(HERE,'blocks_S5.json')))
BASE={k:[tuple(p) for p in v['points']] for k,v in BL.items()}
# consistency of stored words and points
for k,v in BL.items():
    P=[tuple(v['start'])]
    for ch in v['word']: P.append(add(P[-1],DIRS[int(ch)]))
    assert P==BASE[k], k   # straight: (0,2,2)->(4,2,2); corner: (0,2,2)->(2,4,2)
def signed_perms():
    for perm in itertools.permutations(range(3)):
        for sg in itertools.product((1,-1),repeat=3):
            M=[[0]*3 for _ in range(3)]
            for i in range(3): M[perm[i]][i]=sg[i]   # column i = image of e_i
            yield M
def apply(M,v): return tuple(sum(M[r][c]*v[c] for c in range(3)) for r in range(3))
EX,EY=(1,0,0),(0,1,0)
def block_path(fin,fout):
    """local path in {0..4}^3 from centre of face fin to centre of face fout."""
    straight=(fout==neg(fin))
    for M in signed_perms():
        if apply(M,neg(EX))!=fin: continue
        if straight or apply(M,EY)==fout:
            base=BASE['straight' if straight else 'corner']
            return [add(apply(M,sub(p,(C,C,C))),(C,C,C)) for p in base]
    raise ValueError
def substitute(Q):
    n=len(Q); P=[]
    for i in range(n):
        fin=sub(Q[i-1],Q[i]); fout=sub(Q[(i+1)%n],Q[i])
        base=tuple(S*x for x in Q[i])
        P.extend(add(base,p) for p in block_path(fin,fout))
    return P
if __name__=='__main__':
    # verify block paths themselves in all 30 orientations
    faces=DIRS
    for fin in faces:
        for fout in faces:
            if fin==fout: continue
            p=block_path(fin,fout)
            assert len(set(p))==125 and all(0<=x<S for q in p for x in q)
            assert p[0]==add((C,C,C),tuple(C*x for x in fin)) and p[-1]==add((C,C,C),tuple(C*x for x in fout))
            assert sub(p[0],p[1])==fin and sub(p[-1],p[-2])==fout
            for i in range(124): assert sum(abs(x) for x in sub(p[i+1],p[i]))==1
            for i in range(122):
                e1,e2,e3=sub(p[i+1],p[i]),sub(p[i+2],p[i+1]),sub(p[i+3],p[i+2])
                assert not(e1!=e2 and e3==neg(e1))
    print('30 oriented block paths OK')


==> anc/frozen_all_knots/family_fast.json <==
[
 {
  "name": "3_1(min24)",
  "coarse_len": 24,
  "len": 3000,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 0,
  "Q_typem2": 0,
  "word": "000113342335500022133544",
  "Q_simplified_crossings": 3,
  "Q_volume": 0.0,
  "Q_identify": [],
  "Q_writhe": 3,
  "Q_satellite_pieces": null
 },
 {
  "name": "4_1(min30)",
  "coarse_len": 30,
  "len": 3750,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 3,
  "Q_typem2": 0,
  "word": "000011333422005535442211133445",
  "Q_simplified_crossings": 4,
  "Q_volume": 2.029883,
  "Q_identify": [
   "m004",
   "4_1",
   "K2_1",
   "K4a1",
   "otet02_00001"
  ],
  "Q_writhe": 0,
  "Q_satellite_pieces": null
 },
 {
  "name": "3_1",
  "coarse_len": 36,
  "len": 4500,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 4,
  "Q_typem2": 0,
  "word": "110204450015333332200500240055333332",
  "Q_simplified_crossings": 3,
  "Q_volume": 0.0,
  "Q_identify": [],
  "Q_writhe": 3,
  "Q_satellite_pieces": null
 },
 {
  "name": "4_1",
  "coarse_len": 32,
  "len": 4000,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 1,
  "Q_typem2": 0,
  "word": "11000455333232200554000113342433",
  "Q_simplified_crossings": 4,
  "Q_volume": 2.029883,
  "Q_identify": [
   "m004",
   "4_1",
   "K2_1",
   "K4a1",
   "otet02_00001"
  ],
  "Q_writhe": 0,
  "Q_satellite_pieces": null
 },
 {
  "name": "5_1",
  "coarse_len": 46,
  "len": 5750,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 9,
  "Q_typem2": 0,
  "word": "4220050020055533333221002440051105044331313333",
  "Q_simplified_crossings": 5,
  "Q_volume": 0.0,
  "Q_identify": [],
  "Q_writhe": 5,
  "Q_satellite_pieces": null
 },
 {
  "name": "5_2",
  "coarse_len": 40,
  "len": 5000,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 6,
  "Q_typem2": 0,
  "word": "2011100044533332200015513332420055333440",
  "Q_simplified_crossings": 5,
  "Q_volume": 2.828122,
  "Q_identify": [
   "m015",
   "5_2",
   "K3_2",
   "K5a1"
  ],
  "Q_writhe": 5,
  "Q_satellite_pieces": null
 },
 {
  "name": "6_1",
  "coarse_len": 50,
  "len": 6250,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 9,
  "Q_typem2": 0,
  "word": "00500510113344200455333232110005533323220405533422",
  "Q_simplified_crossings": 6,
  "Q_volume": 3.163963,
  "Q_identify": [
   "m032",
   "6_1",
   "K4_1",
   "K6a3",
   "ribbon_1_6_e73be35b"
  ],
  "Q_writhe": 2,
  "Q_satellite_pieces": null
 },
 {
  "name": "6_2",
  "coarse_len": 46,
  "len": 5750,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 4,
  "Q_typem2": 0,
  "word": "2400511010045533334422120055000113342443531332",
  "Q_simplified_crossings": 6,
  "Q_volume": 4.400833,
  "Q_identify": [
   "m289",
   "6_2",
   "K5_19",
   "K6a2"
  ],
  "Q_writhe": 2,
  "Q_satellite_pieces": null
 },
 {
  "name": "6_3",
  "coarse_len": 52,
  "len": 6500,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 9,
  "Q_typem2": 0,
  "word": "2200500110054454333332211015004020055333322244535133",
  "Q_simplified_crossings": 6,
  "Q_volume": 5.693021,
  "Q_identify": [
   "s912",
   "6_3",
   "K6_43",
   "K6a1"
  ],
  "Q_writhe": 0,
  "Q_satellite_pieces": null
 },
 {
  "name": "7_1",
  "coarse_len": 70,
  "len": 8750,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 12,
  "Q_typem2": 0,
  "word": "2005002005002005533331333333344020110204450011200445001155333334233332",
  "Q_simplified_crossings": 7,
  "Q_volume": 0.0,
  "Q_identify": [],
  "Q_writhe": 7,
  "Q_satellite_pieces": null
 },
 {
  "name": "8_19",
  "coarse_len": 50,
  "len": 6250,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 6,
  "Q_typem2": 0,
  "word": "24000553311233344400001155433322001200044535333112",
  "Q_simplified_crossings": 8,
  "Q_volume": 0.0,
  "Q_identify": [],
  "Q_writhe": 8,
  "Q_satellite_pieces": null
 },
 {
  "name": "3_1#3_1",
  "coarse_len": 50,
  "len": 6250,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 7,
  "Q_typem2": 0,
  "word": "40012000001115004433322005153353343334224005113334",
  "Q_simplified_crossings": 6,
  "Q_volume": 0.0,
  "Q_identify": [],
  "Q_writhe": 6,
  "Q_satellite_pieces": null
 },
 {
  "name": "3_1#-3_1",
  "coarse_len": 52,
  "len": 6500,
  "ham": true,
  "type0": 0,
  "typem2": 0,
  "Q_type0": 13,
  "Q_typem2": 0,
  "word": "4020111010000544050113332420055343343233322100553334",
  "Q_simplified_crossings": 6,
  "Q_volume": 0.0,
  "Q_identify": [],
  "Q_writhe": 0,
  "Q_satellite_pieces": null
 }
]

==> anc/frozen_all_knots/iterate_check.py <==
"""Remark iterated-substitution: Sigma^k(Q) for the minimal 24-edge trefoil, k=1,2.
Checks: single self-avoiding cycle, vertex set = union_q (5^k q + {0..5^k-1}^3),
no legal BFACF move of type 0 or -2.  (k=2: 375,000 edges, a few seconds.)"""
import os, sys, itertools
HERE=os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0,HERE)
from construct import *
Q=word_to_poly('000113342335500022133544'); P=Q
for k in (1,2):
    P=substitute(P); check_polygon(P); N=5**k
    target={tuple(N*q[i]+t[i] for i in range(3)) for q in Q for t in itertools.product(range(N),repeat=3)}
    m0,m2,_,_=legal_moves(P)
    assert len(P)==125**k*len(Q) and set(P)==target and m0==0 and m2==0
    print(f"k={k}: length {len(P)}, vertex set = digit formula, type-0 moves {m0}, type-(-2) moves {m2}")


==> anc/frozen_all_knots/iterate_check_output.txt <==
k=1: length 3000, vertex set = digit formula, type-0 moves 0, type-(-2) moves 0
k=2: length 375000, vertex set = digit formula, type-0 moves 0, type-(-2) moves 0


==> anc/frozen_all_knots/lattice_tools.py <==
import itertools, math, json
DIRS=[(1,0,0),(0,1,0),(0,0,1),(-1,0,0),(0,-1,0),(0,0,-1)]
def add(a,b): return tuple(x+y for x,y in zip(a,b))
def sub(a,b): return tuple(x-y for x,y in zip(a,b))
def neg(a): return tuple(-x for x in a)
def word_to_poly(word, start=(0,0,0)):
    P=[start]
    for ch in word[:-1]: P.append(add(P[-1],DIRS[int(ch)]))
    assert add(P[-1],DIRS[int(word[-1])])==start, "word does not close"
    return P
def poly_to_word(P):
    return ''.join(str(DIRS.index(sub(P[(i+1)%len(P)],P[i]))) for i in range(len(P)))
def check_polygon(P):
    n=len(P); assert len(set(P))==n, "not self-avoiding"
    for i in range(n):
        d=sub(P[(i+1)%n],P[i]); assert sum(abs(x) for x in d)==1, "non-unit edge"
def legal_moves(P):
    """Independent BFACF move count on an unrooted polygon.
    type 0: corner A-V-B (perpendicular) with W=A+B-V unoccupied.
    type -2: three consecutive edges a,b,-a with a perp b (U-turn)."""
    n=len(P); occ=set(P); m0=m2=0; cf=[]; ut=[]
    for i in range(n):
        A,V,B=P[i-1],P[i],P[(i+1)%n]
        e1,e2=sub(V,A),sub(B,V)
        if e1!=e2:  # corner (cannot be opposite for self-avoiding)
            W=sub(add(A,B),V)
            if W not in occ: m0+=1; cf.append(i)
        e3=sub(P[(i+2)%n],B)
        if e1!=e2 and e3==neg(e1) and n>4: m2+=1; ut.append(i)
    return m0,m2,cf,ut
# ---------------- PD code by generic projection ----------------
def pd_code(P, d=(0.1234,0.3418,0.9317)):
    n=len(P); dn=math.sqrt(sum(x*x for x in d)); d=[x/dn for x in d]
    t=[1,0,0]; e1=[t[i]-d[i]*d[0] for i in range(3)]; s=math.sqrt(sum(x*x for x in e1)); e1=[x/s for x in e1]
    e2=[d[1]*e1[2]-d[2]*e1[1], d[2]*e1[0]-d[0]*e1[2], d[0]*e1[1]-d[1]*e1[0]]  # (e1,e2,d) right-handed
    pr=[(sum(p[i]*e1[i] for i in range(3)), sum(p[i]*e2[i] for i in range(3)), sum(p[i]*d[i] for i in range(3))) for p in P]
    segs=[(pr[i],pr[(i+1)%n]) for i in range(n)]
    # spatial hashing on projected bounding boxes
    cell=1.0; grid={}
    for i,(a,b) in enumerate(segs):
        x0,x1=sorted([a[0],b[0]]); y0,y1=sorted([a[1],b[1]])
        for gx in range(math.floor(x0/cell),math.floor(x1/cell)+1):
            for gy in range(math.floor(y0/cell),math.floor(y1/cell)+1):
                grid.setdefault((gx,gy),[]).append(i)
    pairs=set()
    for L in grid.values():
        for i,j in itertools.combinations(sorted(L),2):
            if (j-i)%n in (1,n-1): continue
            pairs.add((i,j))
    cr=[]  # (pos_i, pos_j, i_is_over, ui, oj)
    for i,j in pairs:
        (a,b),(c,dd)=segs[i],segs[j]
        r=(b[0]-a[0],b[1]-a[1]); q=(dd[0]-c[0],dd[1]-c[1]); den=r[0]*q[1]-r[1]*q[0]
        if abs(den)<1e-12: continue
        w=(c[0]-a[0],c[1]-a[1]); tt=(w[0]*q[1]-w[1]*q[0])/den; uu=(w[0]*r[1]-w[1]*r[0])/den
        if 0<tt<1 and 0<uu<1:
            hi=a[2]+tt*(b[2]-a[2]); hj=c[2]+uu*(dd[2]-c[2])
            cr.append((i+tt,j+uu,hi>hj,r,q))
    passages=[]
    for k,(pi,pj,iover,r,q) in enumerate(cr):
        passages.append((pi,k,'O' if iover else 'U')); passages.append((pj,k,'U' if iover else 'O'))
    passages.sort(); N2=len(passages)
    if N2==0: return []
    lab={}
    for idx,(pos,k,ou) in enumerate(passages): lab[(k,ou)]=idx
    pd=[]
    for k,(pi,pj,iover,r,q) in enumerate(cr):
        u,o=(q,r) if iover else (r,q)
        i=lab[(k,'U')]; j=lab[(k,'O')]
        im,jm=(i-1)%N2,(j-1)%N2
        cross=(-u[0])*o[1]-(-u[1])*o[0]
        pd.append([im,j,i,jm] if cross>0 else [im,jm,i,j])
    return pd
def knot_info(P, identify=True):
    import snappy
    pd=pd_code(P)
    if not pd: return {'crossings':0,'unknot':True,'id':'0_1'}
    L=snappy.Link(pd); L.simplify('global')
    info={'crossings_raw':len(pd),'crossings_simplified':len(L.crossings)}
    if len(L.crossings)==0: info.update(unknot=True,id='0_1'); return info
    M=L.exterior(); G=M.fundamental_group()
    info['pi1_gens']=G.num_generators(); info['pi1_rels']=len(G.relators())
    info['unknot']=(G.num_generators()==1 and len(G.relators())==0)
    if identify and not info['unknot']:
        try: info['id']=[str(x) for x in M.identify()]
        except Exception as ex: info['id']=repr(ex)
        info['volume']=float(M.volume())
    return info


==> anc/frozen_all_knots/sat_unknotted.py <==
import os, sys, itertools, json, random
from pysat.solvers import Cadical153
from pysat.card import CardEnc, EncType
from pysat.formula import IDPool
HERE=os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0,HERE)
from lattice_tools import *
import snappy
S=5; c=2
def seg(a,b):
    out=[a]
    while out[-1]!=b:
        q=list(out[-1]); k=[i for i in range(3) if q[i]!=b[i]][0]; q[k]+=1 if b[k]>q[k] else -1; out.append(tuple(q))
    return out
def chain(*pts):
    out=[pts[0]]
    for a,b in zip(pts,pts[1:]): out+=seg(a,b)[1:]
    return out
CLOS={'straight':chain((4,2,2),(5,2,2),(5,2,-1),(-1,2,-1),(-1,2,2),(0,2,2)),
      'corner':chain((2,4,2),(2,5,2),(2,5,-1),(-1,5,-1),(-1,2,-1),(-1,2,2),(0,2,2))}
def is_trivial(arc,kind):
    P=arc+CLOS[kind][1:-1]
    L=snappy.Link(pd_code(P)); L.simplify('global')
    if len(L.crossings)==0: return True
    G=L.exterior().fundamental_group()
    return G.num_generators()==1 and len(G.relators())==0
def run(kind,b,maxit=5000,seed=0):
    a=(0,c,c)
    V=[(x,y,z) for x in range(S) for y in range(S) for z in range(S)]; Vs=set(V)
    E=[]
    for v in V:
        for k in range(3):
            w=list(v); w[k]+=1; w=tuple(w)
            if w in Vs: E.append((v,w))
    pool=IDPool(); X={e:pool.id(e) for e in E}
    inc={v:[] for v in V}
    for e in E: inc[e[0]].append(X[e]); inc[e[1]].append(X[e])
    cl=[]
    for v in V:
        cl+=CardEnc.equals(lits=inc[v],bound=1 if v in (a,b) else 2,vpool=pool,encoding=EncType.seqcounter).clauses
    for v in V:
        for i,j in itertools.combinations(range(3),2):
            p=[list(v) for _ in range(4)]; p[1][i]+=1; p[2][i]+=1; p[2][j]+=1; p[3][j]+=1
            p=[tuple(q) for q in p]
            if not all(q in Vs for q in p): continue
            es=[X[(p[s],p[(s+1)%4])] if (p[s],p[(s+1)%4]) in X else X[(p[(s+1)%4],p[s])] for s in range(4)]
            cl+=[[-x for x in t] for t in itertools.combinations(es,3)]
    def inward(p): return tuple(1 if x==0 else (S-2 if x==S-1 else x) for x in p)
    for p in (a,b):
        q=inward(p); cl.append([X[(p,q)] if (p,q) in X else X[(q,p)]])
    s=Cadical153(bootstrap_with=cl)
    rnd=random.Random(seed)
    s.set_phases([rnd.choice((1,-1))*X[e] for e in E])
    knotted=0
    for it in range(maxit):
        if not s.solve(): return None,knotted
        m=set(l for l in s.get_model() if l>0); sel=[e for e in E if X[e] in m]
        adj={v:[] for v in V}
        for u,w in sel: adj[u].append(w); adj[w].append(u)
        seen=set(); comps=[]
        for v in V:
            if v in seen: continue
            st=[v]; cc={v}; seen.add(v)
            while st:
                u=st.pop()
                for w in adj[u]:
                    if w not in seen: seen.add(w); cc.add(w); st.append(w)
            comps.append(cc)
        if len(comps)>1:
            for cc in comps:
                if a in cc: continue
                s.add_clause([-X[e] for e in sel if e[0] in cc and e[1] in cc])
                s.add_clause([X[e] for e in E if (e[0] in cc)!=(e[1] in cc)])
            continue
        path=[a]; prev=None
        while path[-1]!=b:
            nx=[w for w in adj[path[-1]] if w!=prev][0]; prev=path[-1]; path.append(nx)
        if is_trivial(path,kind): return path,knotted
        knotted+=1
        s.add_clause([-X[e] for e in sel])
        if knotted%5==0: s.set_phases([rnd.choice((1,-1))*X[e] for e in E])
    return None,knotted
if __name__=='__main__':
    res={}
    for kind,b in [('straight',(4,2,2)),('corner',(2,4,2))]:
        p,k=run(kind,b); print(kind,'knotted rejected:',k,'found:',p is not None); res[kind]=p
    json.dump(res,open('blocks_S5_trivial.json','w'))


==> anc/frozen_all_knots/snappy_results.json <==
[
 {
  "name": "3_1(min24)",
  "coarse_len": 24,
  "len": 3000,
  "crossings_Q": 3,
  "crossings_P_simpl": 3,
  "vol_Q": 0.0,
  "vol_P": 0.0,
  "isometric": null
 },
 {
  "name": "4_1(min30)",
  "coarse_len": 30,
  "len": 3750,
  "crossings_Q": 4,
  "crossings_P_simpl": 4,
  "vol_Q": 2.029883,
  "vol_P": 2.029883,
  "isometric": true
 },
 {
  "name": "3_1",
  "coarse_len": 36,
  "len": 4500,
  "crossings_Q": 3,
  "crossings_P_simpl": 3,
  "vol_Q": 0.0,
  "vol_P": 0.0,
  "isometric": null
 },
 {
  "name": "5_1",
  "crossings_P_raw": 8670,
  "crossings_Q_simpl": 5,
  "crossings_P_simpl": 5,
  "writhe_Q": 5,
  "writhe_P": 5,
  "vol_Q": 0.0,
  "vol_P": 0.0,
  "isometric": null,
  "sec": 515.7
 },
 {
  "name": "3_1(min24)",
  "crossings_P_raw": 4326,
  "crossings_Q_simpl": 3,
  "crossings_P_simpl": 3,
  "writhe_Q": 3,
  "writhe_P": 3,
  "vol_Q": 0.0,
  "vol_P": 0.0,
  "isometric": null,
  "sec": 96.4
 },
 {
  "name": "6_1",
  "crossings_P_raw": 10197,
  "crossings_Q_simpl": 6,
  "crossings_P_simpl": 6,
  "writhe_Q": 2,
  "writhe_P": 2,
  "vol_Q": 3.163963,
  "vol_P": 3.163963,
  "isometric": true,
  "sec": 716.0
 },
 {
  "name": "5_2",
  "crossings_P_raw": 7358,
  "vol_Q": 2.828122,
  "vol_P": 2.828122,
  "isometric": true,
  "identify": [
   "m015",
   "5_2"
  ]
 }
]

==> anc/frozen_all_knots/verify_family.py <==
"""Illustrative checks of Theorem frozen-every-knot on explicit polygons Q.
For each Q: Sigma(Q) is a single self-avoiding cycle, occupies every point of R(Q),
and has zero legal BFACF moves of length change 0 and -2.
With --snappy NAME..., also compare knot complements of Q and Sigma(Q) (slow:
several minutes per polygon of a few thousand edges)."""
import os, sys, json
HERE=os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0,HERE)
from construct import *
NEWSUD={'0':'0','2':'1','1':'3','3':'4','4':'2','5':'5'}  # figure8 csv digit convention -> ours
coarse={'3_1(min24)':'000113342335500022133544',
        '4_1(min30)':''.join(NEWSUD[c] for c in '000022111344005515334422211335'),
        **json.load(open(os.path.join(HERE,'coarse_knots.json')))}
def fast(name):
    Q=word_to_poly(coarse[name]); check_polygon(Q)
    out={}
    for orient,QQ in (('forward',Q),('reversed',Q[::-1])):
        P=substitute(QQ); check_polygon(P)
        R={add(tuple(5*x for x in q),(a,b,c)) for q in QQ for a in range(5) for b in range(5) for c in range(5)}
        m0,m2,_,_=legal_moves(P)
        assert len(P)==125*len(Q) and set(P)==R and m0==0 and m2==0
        out[orient]=dict(len=len(P),type0=m0,typem2=m2)
    return dict(name=name,coarse_len=len(Q),**out['forward'])
def snappy_check(name):
    import snappy
    Q=word_to_poly(coarse[name]); P=substitute(Q)
    LQ=snappy.Link(pd_code(Q)); LQ.simplify('global'); LP=snappy.Link(pd_code(P)); LP.simplify('global')
    MQ,MP=LQ.exterior(),LP.exterior(); vq=float(MQ.volume())
    return dict(name=name,crossings_Q=len(LQ.crossings),crossings_P=len(LP.crossings),
                writhe_Q=sum(c.sign for c in LQ.crossings),writhe_P=sum(c.sign for c in LP.crossings),
                volume=round(vq,6),isometric=(MQ.is_isometric_to(MP) if vq>0.5 else None))
if __name__=='__main__':
    if '--snappy' in sys.argv:
        for name in sys.argv[sys.argv.index('--snappy')+1:]: print(json.dumps(snappy_check(name)),flush=True)
    else:
        for name in coarse: print(json.dumps(fast(name)),flush=True)
        print("all block substitutions frozen and Hamiltonian (both orientations)")


==> anc/frozen_all_knots/verify_family_output.txt <==
{"name": "3_1(min24)", "coarse_len": 24, "len": 3000, "type0": 0, "typem2": 0}
{"name": "4_1(min30)", "coarse_len": 30, "len": 3750, "type0": 0, "typem2": 0}
{"name": "3_1", "coarse_len": 36, "len": 4500, "type0": 0, "typem2": 0}
{"name": "4_1", "coarse_len": 32, "len": 4000, "type0": 0, "typem2": 0}
{"name": "5_1", "coarse_len": 46, "len": 5750, "type0": 0, "typem2": 0}
{"name": "5_2", "coarse_len": 40, "len": 5000, "type0": 0, "typem2": 0}
{"name": "6_1", "coarse_len": 50, "len": 6250, "type0": 0, "typem2": 0}
{"name": "6_2", "coarse_len": 46, "len": 5750, "type0": 0, "typem2": 0}
{"name": "6_3", "coarse_len": 52, "len": 6500, "type0": 0, "typem2": 0}
{"name": "7_1", "coarse_len": 70, "len": 8750, "type0": 0, "typem2": 0}
{"name": "8_19", "coarse_len": 50, "len": 6250, "type0": 0, "typem2": 0}
{"name": "3_1#3_1", "coarse_len": 50, "len": 6250, "type0": 0, "typem2": 0}
{"name": "3_1#-3_1", "coarse_len": 52, "len": 6500, "type0": 0, "typem2": 0}
all block substitutions frozen and Hamiltonian (both orientations)

